AgileLog: A Forkable Shared Log for Agents on Data Streams

In modern data-streaming systems, alongside traditional programs, a new type of entity has emerged that can interact with streaming data: AI agents. Unlike traditional programs, AI agents use LLM reasoning to accomplish high-level tasks specified in natural language over streaming data. Unfortunately, current streaming systems cannot fully support agents: they lack the fundamental mechanisms to avoid the performance interference caused by agentic tasks and to safely handle agentic writes. We argue that the shared log, the core abstraction underlying streaming data, must support creating forks of itself, and that such a forkable shared log serves as a great substrate for agents acting on streaming data. We propose AgileLog, a new shared log abstraction that provides novel forking primitives for agentic use cases. We design Bolt, a system that implements the AgileLog abstraction. Bolt uses many novel techniques to make forks cheap and to provide logical and performance isolation.

==> fig/svg-to-pdf.sh <==
#!/usr/bin/env bash
set -euo pipefail

# Ensure rsvg-convert exists
command -v rsvg-convert >/dev/null 2>&1 || {
  echo "Error: rsvg-convert not found. Install with:"
  echo "  sudo apt install librsvg2-bin"
  exit 1
}

shopt -s nullglob

for svg in *.svg; do
  pdf="${svg%.svg}.pdf"
  echo "Converting: $svg -> $pdf"
  rsvg-convert "$svg" -f pdf -o "$pdf"
done


==> fix-bbl.sh <==
#!/bin/bash
# Fix URL special characters in .bbl file after bibtex generation
# This script escapes # and % characters in URLs within \url{} commands

if [ -f "main.bbl" ]; then
    # Create backup
    cp main.bbl main.bbl.backup
    
    # Use perl to escape # in URLs (only within \url{} commands)
    # Make sure we don't double-escape already escaped characters
    perl -i -pe 's/(\\url\{[^}]*?)(?<!\\)#([^}]*?\})/$1\\#$2/g' main.bbl
    
    # Also escape % characters in URLs (but not already escaped ones)
    perl -i -pe 's/(\\url\{[^}]*?)(?<!\\)%([^}]*?\})/$1\\%$2/g' main.bbl

    # ACM-Reference-Format uses a protected "[n.d.]" value in citation labels
    # for undated references. Older natbib releases cannot parse that value on
    # the next LaTeX pass. Keep the displayed bibliography text unchanged, but
    # give natbib a numeric internal year for those labels.
    perl -i -pe 's/(\\bibitem\[[^\n]*?)\{\[n\.\\,d\.\]\}/${1}{0000}/g' main.bbl
    
    echo "Fixed URL fragments and percent-encoding in main.bbl"

    rm main.bbl.backup
else
    echo "main.bbl not found"
    exit 1
fi


==> spell.sh <==
#!/bin/bash
for i in $(ls *.tex | grep -v macros.tex | grep -v bib.tex | grep -v main.tex); do ispell $i; done
rm -rf *.tex.bak
